Optimizing Antihydrogen Production via Slow Plasma Merging

We measure the time-dependent temperature and density distribution of antiprotons and positrons while slowly combining them to make antihydrogen atoms in a nested Penning-Malmberg trap. The total antihydrogen yield and the number of atoms escaping the trap as a beam are greatest when the positron temperature is lowest and when antiprotons enter the positron plasma at the smallest radius. We control these parameters by changing the rate at which we lower the electrostatic barrier between the antiproton and positron plasmas and by heating the positrons. With the optimal settings, we produce $2.3\times 10^6$ antihydrogen atoms per $15$-minute run, surpassing the previous state of the art -- $3.1\times 10^4$ atoms in $4$ minutes -- by a factor of $20$.

==> makezip.sh <==
zip cernrep.zip \
 cernmono.cls \
 cernrep.cls \
 cernyrep.cls \
 cernall.sty \
 cernchemsym.sty \
 cernunits.sty \
 hepparticles.sty \
 heppennames2.sty \
 hepunits.sty \
 isotope.sty \
 maybemath.sty 

